Propositional Calculus in Coq

I formalize important theorems about classical propositional logic in the proof assistant Coq. The main theorems I prove are (1) the soundness and completeness of natural deduction calculus, (2) the equivalence between natural deduction calculus, Hilbert systems and sequent calculus and (3) cut elimination for sequent calculus.

==> anc/Makefile <==
#############################################################################
##  v      #                   The Coq Proof Assistant                     ##
## <O___,, #                INRIA - CNRS - LIX - LRI - PPS                 ##
##   \VV/  #                                                               ##
##    //   #  Makefile automagically generated by coq_makefile V8.4pl3     ##
#############################################################################

# WARNING
#
# This Makefile has been automagically generated
# Edit at your own risks !
#
# END OF WARNING

#
# This Makefile was generated by the command line :
# coq_makefile a_base.v b_soundness.v c_completeness.v d_hilbert_calculus.v e_sequent_calculus.v f_cut_elimination.v -o Makefile 
#

.DEFAULT_GOAL := all

# 
# This Makefile may take arguments passed as environment variables:
# COQBIN to specify the directory where Coq binaries resides;
# ZDEBUG/COQDEBUG to specify debug flags for ocamlc&ocamlopt/coqc;
# DSTROOT to specify a prefix to install path.

# Here is a hack to make $(eval $(shell works:
define donewline


endef
includecmdwithout@ = $(eval $(subst @,$(donewline),$(shell { $(1) | tr -d '\r' | tr '\n' '@'; })))
$(call includecmdwithout@,$(COQBIN)coqtop -config)

##########################
#                        #
# Libraries definitions. #
#                        #
##########################

COQLIBS?=-I . 
COQDOCLIBS?=

##########################
#                        #
# Variables definitions. #
#                        #
##########################


OPT?=
COQDEP?=$(COQBIN)coqdep -c
COQFLAGS?=-q $(OPT) $(COQLIBS) $(OTHERFLAGS) $(COQ_XML)
COQCHKFLAGS?=-silent -o
COQDOCFLAGS?=-interpolate -utf8
COQC?=$(COQBIN)coqc
GALLINA?=$(COQBIN)gallina
COQDOC?=$(COQBIN)coqdoc
COQCHK?=$(COQBIN)coqchk

##################
#                #
# Install Paths. #
#                #
##################

ifdef USERINSTALL
XDG_DATA_HOME?=$(HOME)/.local/share
COQLIBINSTALL=$(XDG_DATA_HOME)/coq
COQDOCINSTALL=$(XDG_DATA_HOME)/doc/coq
else
COQLIBINSTALL=${COQLIB}user-contrib
COQDOCINSTALL=${DOCDIR}user-contrib
endif

######################
#                    #
# Files dispatching. #
#                    #
######################

VFILES:=a_base.v\
  b_soundness.v\
  c_completeness.v\
  d_hilbert_calculus.v\
  e_sequent_calculus.v\
  f_cut_elimination.v

-include $(addsuffix .d,$(VFILES))
.SECONDARY: $(addsuffix .d,$(VFILES))

VOFILES:=$(VFILES:.v=.vo)
VOFILESINC=$(filter $(wildcard ./*),$(VOFILES)) 
GLOBFILES:=$(VFILES:.v=.glob)
VIFILES:=$(VFILES:.v=.vi)
GFILES:=$(VFILES:.v=.g)
HTMLFILES:=$(VFILES:.v=.html)
GHTMLFILES:=$(VFILES:.v=.g.html)
ifeq '$(HASNATDYNLINK)' 'true'
HASNATDYNLINK_OR_EMPTY := yes
else
HASNATDYNLINK_OR_EMPTY :=
endif

#######################################
#                                     #
# Definition of the toplevel targets. #
#                                     #
#######################################

all: $(VOFILES) 

spec: $(VIFILES)

gallina: $(GFILES)

html: $(GLOBFILES) $(VFILES)
	- mkdir -p html
	$(COQDOC) -toc $(COQDOCFLAGS) -html $(COQDOCLIBS) -d html $(VFILES)

gallinahtml: $(GLOBFILES) $(VFILES)
	- mkdir -p html
	$(COQDOC) -toc $(COQDOCFLAGS) -html -g $(COQDOCLIBS) -d html $(VFILES)

all.ps: $(VFILES)
	$(COQDOC) -toc $(COQDOCFLAGS) -ps $(COQDOCLIBS) -o $@ `$(COQDEP) -sort -suffix .v $^`

all-gal.ps: $(VFILES)
	$(COQDOC) -toc $(COQDOCFLAGS) -ps -g $(COQDOCLIBS) -o $@ `$(COQDEP) -sort -suffix .v $^`

all.pdf: $(VFILES)
	$(COQDOC) -toc $(COQDOCFLAGS) -pdf $(COQDOCLIBS) -o $@ `$(COQDEP) -sort -suffix .v $^`

all-gal.pdf: $(VFILES)
	$(COQDOC) -toc $(COQDOCFLAGS) -pdf -g $(COQDOCLIBS) -o $@ `$(COQDEP) -sort -suffix .v $^`

validate: $(VOFILES)
	$(COQCHK) $(COQCHKFLAGS) $(COQLIBS) $(notdir $(^:.vo=))

beautify: $(VFILES:=.beautified)
	for file in $^; do mv $${file%.beautified} $${file%beautified}old && mv $${file} $${file%.beautified}; done
	@echo 'Do not do "make clean" until you are sure that everything went well!'
	@echo 'If there were a problem, execute "for file in $$(find . -name \*.v.old -print); do mv $${file} $${file%.old}; done" in your shell/'

.PHONY: all opt byte archclean clean install userinstall depend html validate

####################
#                  #
# Special targets. #
#                  #
####################

byte:
	$(MAKE) all "OPT:=-byte"

opt:
	$(MAKE) all "OPT:=-opt"

userinstall:
	+$(MAKE) USERINSTALL=true install

install:
	install -d $(DSTROOT)$(COQLIBINSTALL)/$(INSTALLDEFAULTROOT); \
	for i in $(VOFILESINC); do \
	 install -m 0644 $$i $(DSTROOT)$(COQLIBINSTALL)/$(INSTALLDEFAULTROOT)/`basename $$i`; \
	done

install-doc:
	install -d $(DSTROOT)$(COQDOCINSTALL)/$(INSTALLDEFAULTROOT)/html
	for i in html/*; do \
	 install -m 0644 $$i $(DSTROOT)$(COQDOCINSTALL)/$(INSTALLDEFAULTROOT)/$$i;\
	done

clean:
	rm -f $(VOFILES) $(VIFILES) $(GFILES) $(VFILES:.v=.v.d) $(VFILES:=.beautified) $(VFILES:=.old)
	rm -f all.ps all-gal.ps all.pdf all-gal.pdf all.glob $(VFILES:.v=.glob) $(VFILES:.v=.tex) $(VFILES:.v=.g.tex) all-mli.tex
	- rm -rf html mlihtml

archclean:
	rm -f *.cmx *.o

printenv:
	@$(COQBIN)coqtop -config
	@echo CAMLC =	$(CAMLC)
	@echo CAMLOPTC =	$(CAMLOPTC)
	@echo PP =	$(PP)
	@echo COQFLAGS =	$(COQFLAGS)
	@echo COQLIBINSTALL =	$(COQLIBINSTALL)
	@echo COQDOCINSTALL =	$(COQDOCINSTALL)

###################
#                 #
# Implicit rules. #
#                 #
###################

%.vo %.glob: %.v
	$(COQC) $(COQDEBUG) $(COQFLAGS) $*

%.vi: %.v
	$(COQC) -i $(COQDEBUG) $(COQFLAGS) $*

%.g: %.v
	$(GALLINA) $<

%.tex: %.v
	$(COQDOC) $(COQDOCFLAGS) -latex $< -o $@

%.html: %.v %.glob
	$(COQDOC) $(COQDOCFLAGS) -html $< -o $@

%.g.tex: %.v
	$(COQDOC) $(COQDOCFLAGS) -latex -g $< -o $@

%.g.html: %.v %.glob
	$(COQDOC)$(COQDOCFLAGS)  -html -g $< -o $@

%.v.d: %.v
	$(COQDEP) -slash $(COQLIBS) "$<" > "$@" || ( RV=$$?; rm -f "$@"; exit $${RV} )

%.v.beautified:
	$(COQC) $(COQDEBUG) $(COQFLAGS) -beautify $*

# WARNING
#
# This Makefile has been automagically generated
# Edit at your own risks !
#
# END OF WARNING



==> anc/a_base.v <==
Require Export List.
Set Implicit Arguments.

Module Type base_mod.

Delimit Scope My_scope with M. 
Open Scope My_scope. 

Parameter PropVars : Set.
Hypothesis Varseq_dec : forall x y:PropVars, {x = y} + {x <> y}.

(** We define a construction on lists which we'll use often later.

[map_fold_right f g a l] equals fold_right [g a (map f l)], i.e.

[map_fold_right f g a [x0; ... ; xn]] equals [g (f x0) (g (f x1) (... g (f(xn) a)...)] 
*)
Fixpoint map_fold_right (A B:Type) (f : B -> A) (g : A -> A -> A) a l := match l with
 | nil => a
 | b::l2 => g (f b) (map_fold_right f g a l2)
end.

End base_mod.

==> anc/b_soundness.v <==
Require Export a_base Bool.
Export ListNotations.
Set Implicit Arguments.

Module Type sound_mod (X: base_mod).
Import X.


(** * Definitions 

definition of Propositional Formulas*)
Inductive PropF : Set :=
 | Var : PropVars -> PropF
 | Bot : PropF
 | Conj : PropF -> PropF -> PropF
 | Disj : PropF -> PropF -> PropF
 | Impl : PropF -> PropF -> PropF
.

Notation "# P" := (Var P) (at level 1) : My_scope.
Notation "A ∨ B" := (Disj A B) (at level 15, right associativity) : My_scope.
Notation "A ∧ B" := (Conj A B) (at level 15, right associativity) : My_scope.
Notation "A → B" := (Impl A B) (at level 16, right associativity) : My_scope.
Notation "⊥" := Bot (at level 0)  : My_scope.
Definition Neg A := A → ⊥.
Notation "¬ A" := (Neg A) (at level 5) : My_scope.
Definition Top := ¬⊥.
Notation "⊤" := Top (at level 0) : My_scope.
Definition BiImpl A B := (A→B)∧(B→A).
Notation "A ↔ B" := (BiImpl A B) (at level 17, right associativity) : My_scope.

(** Validness *)

(** Valuations are maps PropVars -> bool sending ⊥ to false*)
Fixpoint TrueQ v A : bool := match A with
 | # P   => v P
 | ⊥     => false
 | B ∨ C => (TrueQ v B) || (TrueQ v C)
 | B ∧ C => (TrueQ v B) && (TrueQ v C)
 | B → C => (negb (TrueQ v B)) || (TrueQ v C)
end.
Definition Satisfies v Γ := forall A, In A Γ -> Is_true (TrueQ v A).
Definition Models Γ A := forall v,Satisfies v Γ->Is_true (TrueQ v A).
Notation "Γ ⊨ A" := (Models Γ A) (at level 80).
Definition Valid A := [] ⊨ A.

(** Provability *)

Reserved Notation "Γ ⊢ A" (at level 80).
Inductive Nc : list PropF-> PropF->Prop :=
| Nax   : forall Γ A  ,    In A Γ                           -> Γ ⊢ A
| ImpI  : forall Γ A B,  A::Γ ⊢ B                           -> Γ ⊢ A → B
| ImpE  : forall Γ A B,     Γ ⊢ A → B -> Γ ⊢ A              -> Γ ⊢ B
| BotC  : forall Γ A  , ¬A::Γ ⊢ ⊥                              -> Γ ⊢ A
| AndI  : forall Γ A B,     Γ ⊢ A     -> Γ ⊢ B              -> Γ ⊢ A∧B
| AndE1 : forall Γ A B,     Γ ⊢ A∧B                        -> Γ ⊢ A
| AndE2 : forall Γ A B,     Γ ⊢ A∧B                        -> Γ ⊢ B
| OrI1  : forall Γ A B,     Γ ⊢ A                           -> Γ ⊢ A∨B
| OrI2  : forall Γ A B,     Γ ⊢ B                           -> Γ ⊢ A∨B
| OrE   : forall Γ A B C,   Γ ⊢ A∨B -> A::Γ ⊢ C -> B::Γ ⊢ C -> Γ ⊢ C
where "Γ ⊢ A" := (Nc Γ A) : My_scope.

Definition Provable A := [] ⊢ A.

(**The Theorems we are going to prove*)
Definition Prop_Soundness := forall A,Provable A->Valid A.
Definition Prop_Completeness := forall A,Valid A->Provable A.

(** * Theorems *)

Ltac mp := eapply ImpE.
Ltac AddnilL := match goal with 
| |- _ ?Γ _ => change Γ with ([]++Γ)
end.
Ltac in_solve := intros;repeat 
 (eassumption
||match goal with 
   | H:In _ (_::_) |- _ => destruct H;[subst;try discriminate|]
   | H:In _ (_++_) |- _ => apply in_app_iff in H as [];subst
   | |- In _ (_++_) => apply in_app_iff;(left;in_solve;fail)||(right;in_solve;fail) 
  end
||(constructor;reflexivity)
||constructor 2).
Ltac is_ass := econstructor;in_solve.

Ltac case_bool v A := let HA := fresh "H" in
(case_eq (TrueQ v A);intro HA;try rewrite HA in *;simpl in *;try trivial;try contradiction).

Local Ltac prove_satisfaction :=
intros ? K;destruct K;[subst;simpl;
match goal with
| [ H : TrueQ _ _ = _  |-  _ ] => rewrite H
end;exact I|auto].

Lemma PropFeq_dec : forall (x y : PropF), {x = y}+{x <> y}.
induction x;destruct y;try (right;discriminate);
 try (destruct (IHx1 y1);[destruct (IHx2 y2);[left;f_equal;assumption|]|];
  right;injection;intros;contradiction).
 destruct (Varseq_dec p p0).
   left;f_equal;assumption.
   right;injection;intro;contradiction.
 left;reflexivity.
Qed.

Lemma Excluded_Middle : forall Γ A, Γ ⊢ A∨¬A.
intros;apply BotC;mp;[is_ass|apply OrI2;apply ImpI;mp;[is_ass|apply OrI1;is_ass]].
Qed.

Lemma weakening2 : forall Γ A, Γ ⊢ A -> forall Δ, (forall B, In B Γ -> In B Δ) -> Δ ⊢ A.
induction 1;[constructor|constructor 2|econstructor 3|constructor 4|constructor 5|econstructor 6
|econstructor 7|constructor 8|constructor 9|econstructor 10];try eauto;
[apply IHNc..|apply IHNc2|try apply IHNc3];intros;in_solve;eauto.
Qed.

Lemma weakening : forall Γ Δ A, Γ ⊢ A -> Γ++Δ ⊢ A.
intros;eapply weakening2;[eassumption|in_solve].
Qed.

Lemma deduction : forall Γ A B, Γ ⊢ A → B -> A::Γ ⊢ B.
intros;eapply ImpE with A;[eapply weakening2;[eassumption|in_solve]|is_ass].
Qed.

Lemma prov_impl : forall A B, Provable (A → B)->forall Γ, Γ ⊢ A -> Γ ⊢ B.
intros. mp. 
  AddnilL;apply weakening. apply H.
  assumption. 
Qed.

(* This tactic applies prov_impl in IH (apply prov_impl in IH doesn't work, because I want to keep the Γ quantified)*)
Ltac prov_impl_in IH := let H := fresh "K" in
try (remember (prov_impl IH) as H eqn:HeqH;clear IH HeqH).

(** Soundness *)

Theorem Soundness_general : forall A Γ, Γ ⊢ A -> Γ ⊨ A.
intros A Γ H0 v;induction H0;simpl;intros;auto;
 try simpl in IHNc;try simpl in IHNc1;try simpl in IHNc2;
  case_bool v A;try (case_bool v B;fail);
   try (apply IHNc||apply IHNc2;prove_satisfaction);
    case_bool v B;apply IHNc3;prove_satisfaction.
Qed.

Theorem Soundness : Prop_Soundness.
intros ? ? ? ?;eapply Soundness_general;eassumption.
Qed.

End sound_mod.


==> anc/c_completeness.v <==
Require Export b_soundness.
Require Export Decidable.
Set Implicit Arguments.

(** * Completeness Theorem

The general proof idea is to put a formula in Conjunctive Normal Form (CNF), 
and then prove that validity and provability are both equivalent
to a syntactical validity check. The proof consists of six parts.
 - If a formula is valid, then so is its NNF;
 - If a (formula in) NNF is valid, then so is its CNF;
 - If a (formula in) CNF is valid then it's syntactically valid;
 - If a CNF is syntactically valid, then its provable;
 - If the CNF of a NNF formula is provable, then so is the NNF formula itself.
 - If the NNF of a formula is provable, then so is the formula itself.*)

Module Type complete_mod (X: base_mod) (Y: sound_mod X).
Import X Y.

(*First we transform a formula to its Negation Normal Form (NNF) by expanding all implications, 
and pushing Negations to the atomic formulas.*)
Inductive NNF : Set :=
 | NPos : PropVars -> NNF
 | NNeg : PropVars -> NNF
 | NBot : NNF
 | NTop : NNF
 | NConj : NNF -> NNF -> NNF
 | NDisj : NNF -> NNF -> NNF
.

(*MakeNNF A pushes all negations in A to the literals and removes implications.
 MakeNNFN A does the same for ¬A*)
Fixpoint MakeNNF (A:PropF) : NNF := match A with
 | # P   => NPos P
 | ⊥     => NBot
 | B ∨ C => NDisj (MakeNNF B) (MakeNNF C)
 | B ∧ C => NConj (MakeNNF B) (MakeNNF C)
 | B → C => NDisj (MakeNNFN B) (MakeNNF C)
 end
with MakeNNFN (A:PropF) : NNF := match A with
 | # P   => NNeg P
 | ⊥     => NTop
 | B ∨ C => NConj (MakeNNFN B) (MakeNNFN C)
 | B ∧ C => NDisj (MakeNNFN B) (MakeNNFN C)
 | B → C => NConj (MakeNNF B) (MakeNNFN C)
 end.

(** The inclusion from NNF to formulas*)
Fixpoint NNFtoPropF (A:NNF) : PropF := match A with
 | NPos P    => #P
 | NNeg P    => ¬ #P
 | NBot      => ⊥
 | NTop      => ¬⊥
 | NConj B C => NNFtoPropF B ∧ NNFtoPropF C
 | NDisj B C => NNFtoPropF B ∨ NNFtoPropF C
end.

(** I'm going to model clauses as list of literals 
and formulas in Conjuntive Normal Form (CNF) as lists of clauses*)
Inductive Literal :=
| LPos : PropVars -> Literal
| LNeg : PropVars -> Literal
| LBot : Literal
| LTop : Literal
.
Fixpoint Bar P := match P with
| LPos Q => LNeg Q
| LNeg Q => LPos Q
| LBot   => LTop
| LTop   => LBot
end.

Fixpoint LiteraltoPropF (P:Literal) : PropF := match P with
| LPos Q => #Q
| LNeg Q => ¬#Q
| LBot   => ⊥
| LTop   => ¬⊥
end.

Definition Clause := list Literal.

(** A clause is the disjunction of literals.
As an artifact of this encoding, there is always an ⊥ at the end of a clause). 
The alternative was to use non-empty lists, i.e. a new inductive type List' defined as
Inductive List' (A:Type) : Type :=
| Singleton : A -> List'
| Cons' : A -> List' A -> List' A.
I decided against this, since then I have to re-prove basic facts about lists,
and I thought that the meta-theoretical proofs would be longer, 
since parts of the Cons'-case must (perhaps) also be proven for the Singleton-case.
*)
Definition ClausetoPropF := map_fold_right LiteraltoPropF Disj ⊥.

Definition CNF := list Clause.

Definition CNFtoPropF := map_fold_right ClausetoPropF Conj ⊤.

(** Definition of the disjunction of
 - A clause and a formula in CNF
 - Two formulas in CNF*)
Definition AddClause (l:Clause) (ll:CNF) : CNF := map (fun l2 => l++l2) ll.
Definition Disjunct (ll ll2:CNF) : CNF := flat_map (fun l => AddClause l ll2) ll.

(**MakeCNF A transforms A to CNF*)
Fixpoint MakeCNF (A:NNF) : CNF := match A with
 | NPos P    => [[LPos P]]
 | NNeg P    => [[LNeg P]]
 | NBot      => [[LBot]]
 | NTop      => [[LTop]]
 | NConj B C => MakeCNF B ++ MakeCNF C
 | NDisj B C => Disjunct (MakeCNF B) (MakeCNF C)
 end.

(** Syntactical requirement for validity of a clause*)
Definition Valid_Clause (l:Clause) := In LTop l\/exists A,(In (LPos A) l/\In (LNeg A) l).
Definition Valid_CNF ll := forall l, In l ll->Valid_Clause l.

(** * Theorems 

We start with the decidability for literals*)

Lemma Literal_eqdec : forall x y : Literal, {x = y} + {x <> y}.
intros;destruct x;destruct y;try (right;discriminate);try (left;reflexivity);
 destruct (Varseq_dec p p0);
  (left;f_equal;assumption)||(right;intro HH;injection HH;contradiction).
Qed.

(** Proof that A is valid iff NNF A is valid*)

Lemma NNF_equiv_valid : forall v A, TrueQ v (NNFtoPropF (MakeNNF  A))=TrueQ v  A /\
                                    TrueQ v (NNFtoPropF (MakeNNFN A))=TrueQ v ¬A.
intros v A;induction A;try destruct IHA;try destruct IHA1;try destruct IHA2;split;simpl in *;
try trivial;try rewrite H;try rewrite H0;try rewrite H1;try rewrite H2;try trivial;
repeat rewrite orb_false_r;repeat rewrite orb_false_l;
try rewrite negb_andb;try rewrite negb_orb;try rewrite negb_involutive;reflexivity.
Qed.

(** Proof that NNF A is valid iff CNF A is valid*)

Lemma CNF_and_valid : forall v ll1 ll2, TrueQ v (CNFtoPropF (ll1 ++ ll2)) = 
                                        TrueQ v (CNFtoPropF ll1) && TrueQ v (CNFtoPropF ll2).
intros;induction ll1;simpl.
 reflexivity.
 unfold CNFtoPropF in IHll1 at 1;rewrite IHll1.
  apply andb_assoc.
Qed.

Lemma CNF_or_clause_valid : forall v l1 l2, TrueQ v (ClausetoPropF (l1++l2)) = 
                                            TrueQ v (ClausetoPropF l1) || TrueQ v (ClausetoPropF l2).
intros;induction l1;simpl.
 reflexivity.
 unfold ClausetoPropF in IHl1 at 1;rewrite IHl1.
  apply orb_assoc. 
Qed.

Lemma CNF_add_clause_valid : forall v l ll, TrueQ v (CNFtoPropF (AddClause l ll)) = 
                                            TrueQ v (ClausetoPropF l) || TrueQ v (CNFtoPropF ll).
intros;induction ll;simpl.
 rewrite orb_true_r;reflexivity.
 unfold CNFtoPropF in IHll at 1;rewrite IHll.
  rewrite CNF_or_clause_valid.
   rewrite orb_andb_distrib_r.
    reflexivity.
Qed.

Lemma CNF_or_valid : forall v ll1 ll2, TrueQ v (CNFtoPropF (Disjunct ll1 ll2)) = 
                                       TrueQ v (CNFtoPropF ll1) || TrueQ v (CNFtoPropF ll2).
intros;induction ll1;simpl.
 reflexivity.
 rewrite CNF_and_valid;rewrite IHll1;rewrite CNF_add_clause_valid.
  rewrite orb_andb_distrib_l;reflexivity.
Qed.

Theorem CNF_equiv_valid : forall v A, TrueQ v (CNFtoPropF (MakeCNF A)) = TrueQ v (NNFtoPropF A).
intros;induction A;simpl;try reflexivity;try (destruct (v p);simpl;reflexivity;fail);
 [rewrite CNF_and_valid|rewrite CNF_or_valid];rewrite IHA1;rewrite IHA2;reflexivity.
Qed.

(** Proof that if a formula in CNF is valid then it is syntactically valid*)

Definition Countervaluation l P := if (in_dec Literal_eqdec (LNeg P) l) then true else false.
Definition Validates v Δ := exists A, In A Δ /\ Is_true (TrueQ v A).

Lemma TrueQ_impl_Validates : forall v m, Is_true (TrueQ v (ClausetoPropF m)) -> Validates v (map LiteraltoPropF m).
intros;induction m.
 contradiction.
 simpl in H;case_bool v (LiteraltoPropF a).
   exists (LiteraltoPropF a);split;[in_solve|rewrite H0;trivial].
   destruct (IHm H) as (?&?&?);exists x;split;[in_solve|assumption].
Qed.

Lemma Validated_valid : forall l, Validates (Countervaluation l) (map LiteraltoPropF l) -> Valid_Clause l.
intros l (A&H&K). apply in_map_iff in H as (p&?&H);subst;destruct p;unfold Countervaluation in K;simpl in K.
  destruct (in_dec Literal_eqdec (LNeg p) l).
    right;eauto.
    contradiction.
  destruct (in_dec Literal_eqdec (LNeg p) l);contradiction.
  contradiction.
  left;assumption.
Qed.

Theorem Clause_valid : forall l, Valid (ClausetoPropF l) -> Valid_Clause l.
intros;apply Validated_valid;apply TrueQ_impl_Validates;apply H;intros ? Q;destruct Q.
Qed.

Theorem CNF_valid : forall ll, Valid (CNFtoPropF ll) -> Valid_CNF ll.
induction ll;intros ? ? H0;destruct H0;subst.
  apply Clause_valid;intros v K;remember (H v K) as i eqn:x;clear x;
   simpl in i;case_bool v (ClausetoPropF l).
  apply IHll.
    intros v K. remember (H v K). eapply proj2. apply andb_prop_elim. 
     rewrite <- CNF_and_valid. change (a::ll) with ([a]++ll) in H. eapply H;assumption.
    assumption.
Qed.

(** Proof that if a formula in CNF is syntactically valid then it's provable*)

Lemma Clause_provable_3 : forall a l1 l2 Γ, In (LiteraltoPropF a) Γ -> Γ ⊢ ClausetoPropF (l1++a::l2).
intros;induction l1.
 apply OrI1;is_ass.
 apply OrI2;assumption.
Qed.

Lemma Clause_provable_2 : forall a l1 l2 l3, Provable (ClausetoPropF (l1++(Bar a)::l2++a::l3)).
intros;induction l1.
 apply BotC;mp;[is_ass|destruct a;simpl;apply OrI1];
   try (apply ImpI;mp;[is_ass|apply OrI2;apply Clause_provable_3;in_solve]);
       (apply BotC;mp;[constructor;constructor 2;in_solve|apply OrI2;apply Clause_provable_3;in_solve]).
 apply OrI2;assumption.
Qed.

Theorem Clause_provable : forall l, Valid_Clause l -> Provable (ClausetoPropF l).
intros ? [?|(?&?&?)];apply in_split in H as (?&?&?);subst.
 induction x;simpl.
   apply OrI1;simpl;apply ImpI;is_ass.
   apply OrI2;apply IHx.
 apply in_app_or in H0 as [].
   apply in_split in H as (?&?&?);subst.
    rewrite app_ass;apply (Clause_provable_2 (LPos x)).
   inversion H;[discriminate|].
    apply in_split in H0 as (?&?&?);subst.
     apply (Clause_provable_2 (LNeg x)).
Qed.

Theorem CNF_provable : forall ll, Valid_CNF ll -> Provable (CNFtoPropF ll).
intros;induction ll;unfold CNFtoPropF;simpl.
 apply ImpI;is_ass.
 eapply AndI. 
   apply Clause_provable;apply H;constructor;reflexivity.
   apply IHll;intro;intro;apply H;constructor 2;assumption.
Qed.

(** Proof that (CNF A) → (NNF A) is provable*)

Lemma prov_or : forall A1 A2 B1 B2 Γ, Provable (A1 → A2) -> Provable (B1 → B2) -> In (A1∨B1) Γ -> Γ ⊢ A2∨B2.
intros; prov_impl_in H;prov_impl_in H0. eapply OrE.
  is_ass.
  apply OrI1;apply K;is_ass.
  apply OrI2;apply K0;is_ass.
Qed.


Lemma CNF_and_prov : forall ll1 ll2, Provable (CNFtoPropF (ll1 ++ ll2) → CNFtoPropF ll1 ∧ CNFtoPropF ll2).
intros;induction ll1;simpl.
 unfold CNFtoPropF at 2;unfold ClausetoPropF;simpl.
   apply ImpI;apply AndI.
     unfold Top;unfold Neg;apply ImpI;is_ass.
     is_ass.
 prov_impl_in IHll1; apply ImpI;apply AndI. 
   unfold CNFtoPropF;simpl;apply AndI.
     eapply AndE1;is_ass.
     eapply AndE1;apply K. eapply AndE2;is_ass.
   eapply AndE2;apply K;eapply AndE2;is_ass.
Qed.

Lemma CNF_or_clause_prov : forall l1 l2, Provable (ClausetoPropF (l1++l2) → ClausetoPropF l1 ∨ ClausetoPropF l2).
intros;induction l1;simpl;unfold ClausetoPropF;simpl. 
 apply ImpI;eapply OrI2;is_ass.
 prov_impl_in IHl1. apply ImpI. eapply OrE.
   is_ass.
   do 2 eapply OrI1;is_ass. 
   apply OrE with (ClausetoPropF l1) (ClausetoPropF l2).
     apply K;is_ass.
     apply OrI1;apply OrI2;is_ass.
     apply OrI2;is_ass.
Qed.

Lemma CNF_add_clause_prov : forall l ll, Provable (CNFtoPropF (AddClause l ll) → ClausetoPropF l ∨ CNFtoPropF ll).
intros;induction ll;simpl;unfold CNFtoPropF;simpl.
 apply ImpI;eapply OrI2;is_ass.
 prov_impl_in IHll;apply ImpI; apply OrE with (ClausetoPropF l) (ClausetoPropF a).
   eapply prov_impl. 
     apply CNF_or_clause_prov. 
     eapply AndE1;is_ass.
   apply OrI1;is_ass.
   apply OrE with (ClausetoPropF l) (CNFtoPropF ll).
     apply K;eapply AndE2;is_ass.
     apply OrI1;is_ass.
     apply OrI2;apply AndI;is_ass.
Qed.

Lemma CNF_or_prov : forall ll1 ll2, Provable (CNFtoPropF (Disjunct ll1 ll2) → CNFtoPropF ll1 ∨ CNFtoPropF ll2).
intros;induction ll1;simpl;unfold CNFtoPropF;simpl.
 apply ImpI;eapply OrI1;is_ass.
 prov_impl_in IHll1;apply ImpI; apply OrE with (ClausetoPropF a) (CNFtoPropF ll2).
     eapply prov_impl;[apply CNF_add_clause_prov|].
       eapply AndE1;eapply prov_impl;[apply CNF_and_prov|is_ass].
     apply OrE with (CNFtoPropF ll1) (CNFtoPropF ll2).
       apply K;eapply AndE2;eapply prov_impl;[apply CNF_and_prov|is_ass].
       apply OrI1;apply AndI;is_ass.
       apply OrI2;is_ass.
     apply OrI2;is_ass.
Qed.

Theorem CNF_impl_prov : forall A, Provable (CNFtoPropF (MakeCNF A) → NNFtoPropF A).
induction A;simpl;
 try (unfold CNFtoPropF; unfold ClausetoPropF;simpl;
   apply ImpI;eapply OrE;
     [eapply AndE1;is_ass|
     is_ass|
     apply BotC;is_ass];fail). 
 apply ImpI;apply AndI;(eapply prov_impl;[eassumption|]);
  [eapply AndE1|eapply AndE2];(eapply prov_impl;[apply CNF_and_prov|is_ass]).
 apply ImpI;eapply prov_impl.
   apply ImpI;eapply prov_or;try eassumption;in_solve.
   eapply prov_impl;[apply CNF_or_prov|is_ass].
Qed.

(**Proof that (NNF A) → A is provable *)

Lemma prov_and : forall A1 A2 B1 B2 Γ, Provable (A1 → A2) -> Provable (B1 → B2) -> In (A1∧B1) Γ -> Γ ⊢ A2∧B2.
intros; prov_impl_in H;prov_impl_in H0. apply AndI;[apply K;eapply AndE1|apply K0;eapply AndE2];is_ass.
Qed.


Lemma NNF_impl_prov : forall A, Provable (NNFtoPropF (MakeNNF  A) →  A) /\
                                Provable (NNFtoPropF (MakeNNFN A) → ¬A).
induction A;simpl;split;try destruct IHA;try destruct IHA1;try destruct IHA2;apply ImpI;try (is_ass;fail).
 eapply prov_and;try eassumption;in_solve.
 apply ImpI. apply OrE with ¬A1 ¬A2.
   eapply prov_or;try eassumption;in_solve.
   mp;[|eapply AndE1];is_ass.
   mp;[|eapply AndE2];is_ass.
 eapply prov_or;try eassumption;in_solve.
 apply ImpI. eapply OrE;[is_ass|mp;[|is_ass];eapply prov_impl;try eassumption..].
   eapply AndE1;is_ass.
   eapply AndE2;is_ass.
 apply ImpI. apply OrE with ¬A1 A2.
   eapply prov_or;try eassumption;in_solve.
   apply BotC. eapply ImpE with A1;is_ass.
   is_ass.
 apply ImpI. apply ImpE with A2.
   eapply prov_impl;try eassumption. eapply AndE2;is_ass.
   mp. 
     is_ass.
     eapply prov_impl;try eassumption. eapply AndE1;is_ass.
Qed.

(** * Completeness Theorem*)

Theorem Completeness : Prop_Completeness.
do 2 intro.
mp. apply NNF_impl_prov.
mp. apply CNF_impl_prov.
apply CNF_provable.
apply CNF_valid.
intros ? ?.
rewrite CNF_equiv_valid.
rewrite ((and_ind (fun A _ => A)) (NNF_equiv_valid v A)).
apply H;assumption.
Qed.

Theorem prov_equiv_models : forall Γ A, Γ ⊢ A <-> Γ ⊨ A.
split;[apply Soundness_general|revert A;induction Γ].
 apply Completeness.
 intros. apply deduction. apply IHΓ. 
  intros ? ?. case_bool v a;rewrite H1;simpl.
     apply H. intros ? ?. destruct H2;subst.
      rewrite H1;exact I.
      apply H0;in_solve.
    exact I.
Qed.

Print Assumptions prov_equiv_models.

End complete_mod.

==> anc/d_hilbert_calculus.v <==
Require Export c_completeness.
Set Implicit Arguments.

Module Type hilbert_mod (B: base_mod) (S: sound_mod B) (C: complete_mod B S).
Import B S C.

(** * Hilbert style calculus*)
Reserved Notation "Γ ⊢H A" (at level 80).

Inductive AxiomH : PropF -> Prop :=
| HOrI1  : forall A B  , AxiomH (A → A∨B)
| HOrI2  : forall A B  , AxiomH (B → A∨B)
| HAndI  : forall A B  , AxiomH (A → B → A∧B)
| HOrE   : forall A B C, AxiomH (A∨B → (A → C) → (B → C) → C)
| HAndE1 : forall A B  , AxiomH (A∧B → A)
| HAndE2 : forall A B  , AxiomH (A∧B → B)
| HS      : forall A B C, AxiomH ((A → B → C) → (A → B) → A → C)
| HK      : forall A B  , AxiomH (A → B → A)
| HClas  : forall A    , AxiomH (¬(¬A) → A)
.

Inductive Hc : list PropF-> PropF->Prop :=
| Hass  : forall A Γ,   In A Γ               -> Γ ⊢H A
| Hax   : forall A Γ,   AxiomH A             -> Γ ⊢H A
| HImpE : forall Γ A B, Γ ⊢H A → B -> Γ ⊢H A -> Γ ⊢H B
where "Γ ⊢H A" := (Hc Γ A) : My_scope.

Definition ProvH A := [] ⊢H A.

Ltac Hmp := eapply HImpE. (*Modus ponens (for H)*)
Ltac aK := constructor 2;apply HK.
Ltac aS := constructor 2;apply HS.
Ltac aC := constructor 2;apply HClas.
Ltac is_ax := constructor 2;constructor||assumption.

(** * Theorems 

Hc to Nc *)

Lemma Nc_AxiomH : forall A, AxiomH A -> Provable A.
induction 1;repeat apply ImpI.
 apply OrI1;is_ass.
 apply OrI2;is_ass.
 apply AndI;is_ass.
 eapply OrE;[|eapply ImpE with A|mp]; is_ass.
 eapply AndE1;is_ass.
 eapply AndE2;is_ass.
 mp;mp;is_ass.
 is_ass.
 apply BotC;apply ImpE with ¬A;is_ass.
Qed.

Theorem Hc_to_Nc : forall Γ A, Γ ⊢H A -> Γ ⊢ A.
induction 1. 
 is_ass.
 AddnilL;eapply weakening;apply Nc_AxiomH;assumption.
 mp;eassumption.
Qed.

(** Nc to Hc *)

Lemma H_weakening : forall Γ Δ A, (forall B, In B Γ -> In B Δ) -> Γ ⊢H A -> Δ ⊢H A.
induction 2.
 constructor;auto.
 is_ax.
 Hmp;auto.
Qed.

Theorem H_Deduction_Theorem : forall Γ A B, A::Γ ⊢H B <-> Γ ⊢H A → B.
split;intro.
 remember (A::Γ). revert Γ Heql. induction H;intros;subst.
  destruct H.
    subst. do 2 (Hmp;[|aK]). instantiate (2:=⊥). aS.
    Hmp;[aK|is_ass].
  Hmp;[aK|is_ax].
  Hmp;[Hmp;[aS|]|];auto.
 Hmp;[|is_ass]. eapply H_weakening;[|eassumption].
  intros;in_solve.
Qed.
Ltac HImpI := apply H_Deduction_Theorem.

Theorem Nc_to_Hc : forall Γ A, Γ ⊢ A -> Γ ⊢H A.
induction 1;try (Hmp;[|eassumption];is_ax;fail).
 is_ass.
 HImpI;assumption.
 Hmp;eassumption.
 Hmp;[aC|HImpI;assumption]. 
 Hmp;[Hmp;[is_ax|]|];assumption.
 Hmp;[Hmp;[Hmp|]|]. 
   is_ax.
   eassumption.
   HImpI;assumption.
   HImpI;assumption.
Qed.

Theorem Nc_equiv_Hc : forall Γ A, Γ ⊢ A <-> Γ ⊢H A.
split;[apply Nc_to_Hc|apply Hc_to_Nc]. 
Qed.

End hilbert_mod.

==> anc/e_sequent_calculus.v <==
Require Export c_completeness.
Set Implicit Arguments.

Module Type sequent_mod (B: base_mod) (S: sound_mod B) (C: complete_mod B S).
Import B S C.

(** * Gentzen's Sequent Calculus *)

Reserved Notation "Γ ⊃ A" (at level 80).
Inductive G : list PropF->list PropF->Prop :=
| Gax  : forall A Γ Δ      , In A Γ           -> In A Δ          -> Γ ⊃ Δ
| GBot : forall Γ Δ        , In ⊥ Γ                              -> Γ ⊃ Δ
| AndL : forall A B Γ1 Γ2 Δ, Γ1++A::B::Γ2 ⊃ Δ                    -> Γ1++A∧B::Γ2 ⊃ Δ
| AndR : forall A B Γ Δ1 Δ2, Γ ⊃ Δ1++A::Δ2    -> Γ ⊃ Δ1++B::Δ2   -> Γ ⊃ Δ1++A∧B::Δ2
| OrL  : forall A B Γ1 Γ2 Δ, Γ1++A::Γ2 ⊃ Δ    -> Γ1++B::Γ2 ⊃ Δ   -> Γ1++A∨B::Γ2 ⊃ Δ
| OrR  : forall A B Γ Δ1 Δ2, Γ ⊃ Δ1++A::B::Δ2                     -> Γ ⊃ Δ1++A∨B::Δ2
| ImpL : forall A B Γ1 Γ2 Δ, Γ1++B::Γ2 ⊃ Δ    -> Γ1++Γ2 ⊃ A::Δ   -> Γ1++A→B::Γ2 ⊃ Δ
| ImpR : forall A B Γ Δ1 Δ2, A::Γ ⊃ Δ1++B::Δ2                     -> Γ ⊃ Δ1++A→B::Δ2
| Cut  : forall A Γ Δ      , Γ ⊃ A::Δ         -> A::Γ ⊃ Δ        -> Γ ⊃ Δ
where "Γ ⊃ Δ" := (G Γ Δ) : My_scope.


(** The disjunction of a list of formulas*)
Definition BigOr := fold_right Disj ⊥.
Notation "⋁ Δ" := (BigOr Δ) (at level 19).
(** Γ ⊢⊢ Δ means that Γ ⊢ A for all A in Δ*)
Definition Ncl Γ := map_fold_right (Nc Γ) and True.
Notation "Γ ⊢⊢ Δ" := (Ncl Γ Δ) (at level 80).
Notation "¬l Γ" := (map Neg Γ) (at level 40).

(** * Theorems *)

(** Gc to Nc*)

Lemma NegAnd_impl_OrNeg : forall Γ A B, Γ ⊢ ¬(A∧B) -> Γ ⊢ ¬A∨¬B.
do 3 intro;apply prov_impl.
apply ImpI;apply BotC;apply ImpE with (A ∧ B);
 [is_ass|apply AndI;apply BotC;(apply ImpE with (¬A ∨ ¬B);[is_ass|])].
   apply OrI1;is_ass.
   apply OrI2;is_ass.
Qed.

Lemma Nc_list_weakening : forall Γ1 Γ2 Δ, (forall B, In B Γ1 -> In B Γ2) -> Γ1 ⊢⊢ Δ -> Γ2 ⊢⊢ Δ.
intros;induction Δ.
 trivial.
 destruct H0;split.
   eapply weakening2;eassumption.
   apply IHΔ;apply H1.
Qed.

Lemma Nc_list_impl : forall Γ A, Γ ⊢ A ->forall Δ, Δ ⊢⊢ Γ -> Δ ⊢ A.
induction 1;intros;[induction Γ;destruct H;[subst;apply H0|apply IHΓ;[assumption|apply H0]]
|constructor 2|econstructor 3|constructor 4|constructor 5|econstructor 6
|econstructor 7|constructor 8|constructor 9|econstructor 10];try eauto;
[apply IHNc..|apply IHNc2|try apply IHNc3];
(split;[is_ass|eapply Nc_list_weakening;[|eassumption];in_solve]).
Qed.

Lemma Nc_list_contained : forall Γ Δ, (forall B, In B Δ -> In B Γ) -> Γ ⊢⊢ Δ.
intros;induction Δ.
 exact I.
 split.
   constructor;apply H;in_solve.
   apply IHΔ;intros;apply H;in_solve.
Qed.

Lemma Nc_list_app : forall Γ Δ1 Δ2, Γ ⊢⊢ Δ1 -> Γ ⊢⊢ Δ2 -> Γ ⊢⊢ Δ1++Δ2.
intros;induction Δ1.
 assumption.
 destruct H;split.
   assumption.
   apply IHΔ1;apply H1.
Qed.

Ltac Ncl_solve := repeat match goal with
| |- _ ⊢ _     => idtac
| |- _ ⊢⊢ _::_ => split;[eassumption||(try (is_ass;fail))|]
| |- _ ⊢⊢ _++_ => apply Nc_list_app
| |- map_fold_right (Nc ?Γ) and True _ => change (map_fold_right (Nc Γ) and True) with (Ncl Γ)
| _            => eassumption||(apply Nc_list_contained;in_solve)
end.

Lemma G_to_Nc_Neg : forall Γ Δ, Γ ⊃ Δ -> Γ++¬l Δ ⊢ ⊥.
induction 1;try rewrite map_app in *;simpl in *.
 mp;[|is_ass]. constructor. apply in_app_iff;right. 
  change (A → ⊥) with (¬A). apply in_map;assumption.
 is_ass.
 eapply Nc_list_impl;[eassumption|]. Ncl_solve.
   eapply AndE1;is_ass.
   eapply AndE2;is_ass.
 eapply OrE;[apply NegAnd_impl_OrNeg;is_ass|eapply Nc_list_impl..];
  [apply IHG1| |apply IHG2|];Ncl_solve.
 eapply OrE;[is_ass|eapply Nc_list_impl..];[apply IHG1| |apply IHG2|];Ncl_solve.
 eapply Nc_list_impl;[eassumption|]. Ncl_solve;(apply ImpI;mp;[is_ass|]).
   eapply OrI1;is_ass.
   eapply OrI2;is_ass.
 eapply OrE;[apply Excluded_Middle|eapply Nc_list_impl..];
  [apply IHG1| |apply IHG2|Ncl_solve];Ncl_solve;mp;is_ass.
 eapply Nc_list_impl;[eassumption|]. Ncl_solve.
   apply BotC;mp;[|apply ImpI;apply BotC;apply ImpE with A];is_ass.
   apply ImpI;mp;[|apply ImpI];is_ass.
 eapply OrE;[apply Excluded_Middle|eapply Nc_list_impl..];
  [apply IHG2| |apply IHG1|];Ncl_solve.
Qed.

Lemma ConjNeg_Disj : forall Δ Γ, Γ ++ ¬l Δ ⊢ ⊥ -> Γ ⊢ ⋁Δ.
induction Δ;simpl;intros.
 rewrite app_nil_r in H;trivial.
 eapply OrE. 
   apply Excluded_Middle.
   apply OrI1;is_ass.
   apply OrI2;apply IHΔ;eapply Nc_list_impl;[eassumption|Ncl_solve].
Qed.

Theorem G_to_Nc : forall Γ Δ, Γ ⊃ Δ -> Γ ⊢ ⋁Δ.
intros;apply ConjNeg_Disj;apply G_to_Nc_Neg;assumption.
Qed.

(** Nc to Gc

The hardest part is proving weakening for Gc*)

Local Ltac temp1 := econstructor;split;reflexivity||(rewrite app_comm_cons;reflexivity).

Lemma in_split_app : forall A (a:A) l2 l4 l1 l3, l1++a::l2=l3++l4 -> ((exists l,l3=l1++a::l/\l2=l++l4)\/
                                                                      (exists l,l4=l++a::l2/\l1=l3++l)).
induction l1;intros;
 (destruct l3;[destruct l4|];discriminate||(injection H;intros;subst)).
   right;exists [];split;reflexivity.
   left;temp1.
   right;temp1.
   destruct (IHl1 _ H0) as [(?&?&?)|(?&?&?)];subst.
     left;temp1.
     right;temp1.
Qed.

Lemma in_in_split_app : forall A (a:A) b l2 l4 l1 l3, l1++a::l2=l3++b::l4 -> (exists l,l3=l1++a::l/\l2=l++b::l4)\/
                                                                            (exists l,l4=l++a::l2/\l1=l3++b::l)\/
                                                                            (a=b/\l1=l3/\l2=l4).
intros;apply in_split_app in H as [(?&?&?)|(?&?&?)];subst.
  left;econstructor;split;reflexivity.
  destruct x;injection H;intros;subst.
    repeat (right||split||rewrite app_nil_r||reflexivity).
    right;left;econstructor;split;reflexivity.
Qed.

Ltac rew1 := repeat rewrite <- app_assoc;repeat rewrite <- app_comm_cons.
Ltac rew2 := repeat rewrite app_comm_cons;try rewrite app_assoc.
Ltac constr := constructor 3||constructor 4||constructor 5||constructor 6||constructor 7||constructor 8.
Local Ltac temp2 X Y Z := 
  (rew1;constr;rew2;eapply X;rew1;reflexivity)||
  (rew2;constr;rew1;eapply X;rew2;reflexivity)||
  (rew1;constr;rew2;[eapply Y|eapply Z];rew1;reflexivity)||
  (rew2;constr;rew1;[eapply Y|eapply Z];rew2;reflexivity).
Local Ltac temp3 H IHG IHG1 IHG2 Heql A0 := induction H;intros;subst;
 try apply in_split_app in Heql as [(?&?&?)|(?&?&?)];
  subst;try (temp2 IHG IHG1 IHG2;fail);[is_ass|constructor 2;in_solve|
   apply Cut with A0;[try rewrite app_comm_cons|rew2];auto..].

Lemma WeakL : forall Γ1 Γ2 Δ A, Γ1++Γ2 ⊃ Δ -> Γ1++A::Γ2 ⊃ Δ.
intros;remember (Γ1++Γ2);revert Γ1 Γ2 Heql;temp3 H IHG IHG1 IHG2 Heql A0.
Qed.

Lemma WeakR : forall Γ Δ1 Δ2 A, Γ ⊃ Δ1++Δ2 -> Γ ⊃ Δ1++A::Δ2.
intros;remember (Δ1++Δ2);revert Δ1 Δ2 Heql;temp3 H IHG IHG1 IHG2 Heql A0.
Qed.

Theorem Nc_to_G : forall Γ A, Γ ⊢ A -> Γ ⊃ [A].
induction 1.
 is_ass.
 apply ImpR with (Δ1:=[]);assumption.
 apply Cut with (A→B).
   apply WeakR with (Δ1:=[_]);assumption.
   apply ImpL with (Γ1:=[]).
     is_ass.
     apply WeakR with (Δ1:=[_]);assumption.
 apply Cut with (¬A).
   apply ImpR with (Δ1:=[]);is_ass.
   eapply Cut.
    apply WeakR with (Δ1:=[⊥]);assumption.
    apply GBot;in_solve.
 apply AndR with (Δ1:=[]);assumption.
 apply Cut with (A ∧ B).
   apply WeakR with (Δ1:=[_]);assumption.
   apply AndL with (Γ1:=[]);is_ass.
 apply Cut with (A ∧ B).
   apply WeakR with (Δ1:=[_]);assumption.
   apply AndL with (Γ1:=[]);constructor 1 with B;in_solve.
 apply OrR with (Δ1:=[]);apply WeakR with (Δ1:=[_]);assumption.
 apply OrR with (Δ1:=[]);apply WeakR;assumption.
 apply Cut with (A ∨ B).
   apply WeakR with (Δ1:=[_]);assumption.
   apply OrL with (Γ1:=[]);assumption.
Qed.

End sequent_mod.

==> anc/f_cut_elimination.v <==
Require Export e_sequent_calculus.
Require Import Plus Le Lt.
Set Implicit Arguments.

Module Type cut_mod (B: base_mod) (S: sound_mod B) (C: complete_mod B S) (G: sequent_mod B S C).
Import B S C G.

(** * Cut Elimination

We first give some definitions*)
Reserved Notation "Γ ⊃c A" (at level 80).
Inductive Gcf : list PropF->list PropF->Prop :=
| Gcax  : forall v Γ Δ      , In #v Γ            -> In #v Δ          -> Γ ⊃c Δ
| GcBot : forall Γ Δ        , In ⊥ Γ                                 -> Γ ⊃c Δ
| cAndL : forall A B Γ1 Γ2 Δ, Γ1++A::B::Γ2 ⊃c Δ                      -> Γ1++A∧B::Γ2 ⊃c Δ
| cAndR : forall A B Γ Δ1 Δ2, Γ ⊃c Δ1++A::Δ2    -> Γ ⊃c Δ1++B::Δ2   -> Γ ⊃c Δ1++A∧B::Δ2
| cOrL  : forall A B Γ1 Γ2 Δ, Γ1++A::Γ2 ⊃c Δ    -> Γ1++B::Γ2 ⊃c Δ   -> Γ1++A∨B::Γ2 ⊃c Δ
| cOrR  : forall A B Γ Δ1 Δ2, Γ ⊃c Δ1++A::B::Δ2                      -> Γ ⊃c Δ1++A∨B::Δ2
| cImpL : forall A B Γ1 Γ2 Δ, Γ1++B::Γ2 ⊃c Δ    -> Γ1++Γ2 ⊃c A::Δ   -> Γ1++A→B::Γ2 ⊃c Δ
| cImpR : forall A B Γ Δ1 Δ2, A::Γ ⊃c Δ1++B::Δ2                     -> Γ ⊃c Δ1++A→B::Δ2
where "Γ ⊃c Δ" := (Gcf Γ Δ) : My_scope.

Notation "Γ =⊃ Δ" := (forall v,Satisfies v Γ->Validates v Δ) (at level 80).

Inductive Atomic : Set :=
 | AVar : PropVars -> Atomic
 | ABot : Atomic
.
Fixpoint AtomicF (P:Atomic) : PropF := match P with
| AVar P => #P
| ABot   => ⊥
end.

Fixpoint size A : nat := match A with
 | # P   => 0
 | ⊥     => 0
 | B ∨ C => S (size B + size C)
 | B ∧ C => S (size B + size C)
 | B → C => S (size B + size C)
end.

Definition sizel := map_fold_right size plus 0.
Definition sizes Γ Δ:= sizel Γ + sizel Δ.

(** * Theorems 

reverse implication*)


Theorem G_to_Gcf : forall Γ Δ, Γ ⊃c Δ -> Γ ⊃ Δ.
induction 1;[econstructor|constructor|constr..];eassumption.
Qed.

(** Soundness of Gc *)

Theorem G_sound : forall Γ Δ, Γ ⊃ Δ -> Γ =⊃ Δ.
intros. apply G_to_Nc in H. apply Soundness_general in H. 
remember (H v H0). clear -i H0.
induction Δ.
 contradiction.
 simpl in i. case_eq (TrueQ v a);intro K;rewrite K in *;simpl in *.
   exists a;split;[in_solve|rewrite K;trivial].
   destruct (IHΔ i) as (?&?&?). exists x;split;[in_solve|assumption].
Qed.

(** Preparation for the nonstructural induction *)

Lemma Atomic_eqdec : forall x y : Atomic, {x = y} + {x <> y}.
intros;destruct x;destruct y;try (right;discriminate);try (left;reflexivity);
 destruct (Varseq_dec p p0);
  (left;f_equal;assumption)||(right;intro HH;injection HH;contradiction).
Qed.

Lemma sizes_comm : forall Γ Δ, sizes Γ Δ = sizes Δ Γ.
intros;unfold sizes;apply plus_comm;reflexivity.
Qed.

Lemma sizes_comm_r : forall Γ1 Γ2 A Δ, sizes (Γ1 ++ Γ2) (A :: Δ) = sizes (Γ1 ++ A::Γ2) Δ.
intros;induction Γ1;unfold sizes;unfold sizel;simpl.
 rewrite plus_assoc;f_equal;apply plus_comm.
 rewrite <- !plus_assoc;f_equal;apply IHΓ1.
Qed.

Lemma sizes_comm_l : forall Γ1 Γ2 A Δ, sizes (A :: Δ) (Γ1 ++ Γ2) = sizes Δ (Γ1 ++ A::Γ2).
intros;rewrite sizes_comm;rewrite sizes_comm_r;apply sizes_comm.
Qed.

Lemma le_plus_trans_r : forall n m p, n <= m -> n <= p + m.
intros;rewrite plus_comm;apply le_plus_trans;assumption.
Qed.

Lemma sizes_decr : 
 (forall A B Γ1 Γ2 Δ, sizes (Γ1++A::B::Γ2) Δ < sizes (Γ1++A∧B::Γ2) Δ)/\
 (forall A B Γ Δ1 Δ2, sizes Γ (Δ1++A::Δ2)    < sizes Γ (Δ1++A∧B::Δ2))/\
 (forall A B Γ Δ1 Δ2, sizes Γ (Δ1++B::Δ2)    < sizes Γ (Δ1++A∧B::Δ2))/\
 (forall A B Γ1 Γ2 Δ, sizes (Γ1++A::Γ2) Δ    < sizes (Γ1++A∨B::Γ2) Δ)/\
 (forall A B Γ1 Γ2 Δ, sizes (Γ1++B::Γ2) Δ    < sizes (Γ1++A∨B::Γ2) Δ)/\
 (forall A B Γ Δ1 Δ2, sizes Γ (Δ1++A::B::Δ2) < sizes Γ (Δ1++A∨B::Δ2))/\
 (forall A B Γ1 Γ2 Δ, sizes (Γ1++B::Γ2)  Δ   < sizes (Γ1++A→B::Γ2) Δ)/\
 (forall A B Γ1 Γ2 Δ, sizes (Γ1++Γ2) (A::Δ)  < sizes (Γ1++A→B::Γ2) Δ)/\
 (forall A B Γ Δ1 Δ2, sizes (A::Γ)(Δ1++B::Δ2)< sizes Γ (Δ1++A→B::Δ2)).
repeat split;intros;try (rewrite sizes_comm_l||rewrite sizes_comm_r);
apply plus_lt_compat_l||apply plus_lt_compat_r;induction Γ1||induction Δ1;
unfold sizel;simpl;try (apply plus_lt_compat_l;apply IHΓ1||apply IHΔ1);
apply le_lt_n_Sm;rewrite <- plus_assoc;try constructor;
try apply plus_le_compat_l;apply le_plus_trans_r;constructor.
Qed.

Lemma size_O_atomic : forall Γ, sizel Γ=0 -> exists l, Γ = map AtomicF l.
intros;induction Γ.
 exists [];reflexivity.
 destruct a;try (apply plus_is_O in H as (?&_);simpl in H;discriminate);
  unfold sizel in H;simpl in H;
   destruct (IHΓ H);[exists (AVar p::x)|exists (ABot::x)];simpl;f_equal;assumption.
Qed.

Ltac temp4 := try contradiction;do 2 econstructor;repeat ((left;in_solve;fail)||right);in_solve.

Lemma bool_false : forall b, b=false -> ~Is_true b.
intros;subst;auto.
Qed.

Lemma size_S : forall n Γ Δ, sizes Γ Δ = S n -> exists A B, 
In (A→B) Γ \/ In (A→B) Δ \/ In (A∨B) Γ \/ In (A∨B) Δ \/ In (A∧B) Γ \/ In (A∧B) Δ.
intros. induction Γ;[unfold sizes in H;simpl in H;induction Δ;[discriminate|]|];
 (destruct a;[| |temp4..]);unfold sizel in H;simpl in H;
  destruct (IHΔ H) as (?&?&[|[|[|[|[]]]]])||destruct (IHΓ H) as (?&?&[|[|[|[|[]]]]]);temp4.
Qed.

(** The nonstructural induction proof*)

Ltac temp5 A B Hy := let C:= fresh "C" with K1 := fresh "K" with K2 := fresh "KK" in
intros v L;case_eq (TrueQ v A);case_eq (TrueQ v B);intros K1 K2;
try (exists A;split;[in_solve|rewrite K2;simpl;exact I];fail);
try (exists B;split;[in_solve|rewrite K1;simpl;exact I];fail);
try (exfalso;apply (bool_false K1);apply L;in_solve;fail);
try (exfalso;apply (bool_false K2);apply L;in_solve;fail);
(destruct (Hy v) as (C&?&?);
[intros ? ?;in_solve;try (apply L;in_solve;fail);
simpl;try rewrite K1;try rewrite K2;simpl;exact I|
in_solve;try (exists C;split;[in_solve|assumption];fail);
simpl in *;rewrite K1 in *;rewrite K2 in *;simpl in *;contradiction
]).

Theorem Gcf_complete_induction : forall n Γ Δ, sizes Γ Δ <= n -> Γ =⊃ Δ -> Γ ⊃c Δ.
induction n;intros.
 inversion H. apply plus_is_O in H2 as (?&?). 
  apply size_O_atomic in H1 as (?&?);apply size_O_atomic in H2 as (?&?);subst.
   remember (fun P => if (in_dec Atomic_eqdec (AVar P) x) then true else false) as v.
    destruct (in_dec Atomic_eqdec ABot x).
      constructor 2;change ⊥ with (AtomicF ABot);eapply in_map;assumption.
      destruct (H0 v) as (?&?&?). 
        intros ? ?. apply in_map_iff in H1 as (?&?&?);subst A;simpl;destruct x1. 
          rewrite Heqv;simpl. destruct (in_dec Atomic_eqdec (AVar p) x);[exact I|contradiction].
          contradiction.
        apply in_map_iff in H1 as (?&?&?);subst x1. destruct x2.
          constructor 1 with p. 
            change #p with (AtomicF (AVar p));apply in_map.
             simpl in H2;rewrite Heqv in H2. destruct (in_dec Atomic_eqdec (AVar p));[assumption|contradiction].
            change #p with (AtomicF (AVar p)). apply in_map. assumption.
          contradiction.
 inversion H;[clear H|apply IHn;assumption];destruct (size_S _ _ H2) as (A&B&[|[|[|[|[]]]]]);
  apply in_split in H as (?&?&?);subst;constr;apply IHn;
   try (apply le_S_n;rewrite <- H2;apply sizes_decr);temp5 A B H0.
Qed.

Theorem Gcf_complete : forall Γ Δ, Γ =⊃ Δ -> Γ ⊃c Δ.
intros;eapply Gcf_complete_induction;[constructor|assumption].
Qed.

Theorem Cut_elimination : forall Γ Δ, Γ ⊃ Δ -> Γ ⊃c Δ.
intros.
apply Gcf_complete. 
apply G_sound. 
assumption. 
Qed.

Print Assumptions Cut_elimination.

End cut_mod.
